How to send a real number using a single bit (and some shared randomness)

We consider the fundamental problem of communicating an estimate of a real number $x\in[0,1]$ using a single bit. A sender that knows $x$ chooses a value $X\in\set{0,1}$ to transmit. In turn, a receiver estimates $x$ based on the value of $X$. We consider both the biased and unbiased estimation problems and aim to minimize the cost. For the biased case, the cost is the worst-case (over the choice of $x$) expected squared error, which coincides with the variance if the algorithm is required to be unbiased. We first overview common biased and unbiased estimation approaches and prove their optimality when no shared randomness is allowed. We then show how a small amount of shared randomness, which can be as low as a single bit, reduces the cost in both cases. Specifically, we derive lower bounds on the cost attainable by any algorithm with unrestricted use of shared randomness and propose near-optimal solutions that use a small number of shared random bits. Finally, we discuss open problems and future directions.

==> SigmoidIntuition/plotMatrix.py <==
#!/usr/bin/python
import subprocess
import matplotlib
from matplotlib import pyplot as plt
from matplotlib import ticker
from matplotlib.pyplot import cm 
import numpy as np
import pylab
import random
from math import exp,ceil,log
import sys
import os.path
from os import path
import numpy as np
from matplotlib.ticker import MaxNLocator

import matplotlib.pyplot as plt
from math import sqrt, floor

phi = (1+sqrt(5))/2
alpha = 2-phi

alpha_for_only_1_SR_bit = 1-1/2**.5

gran = 10000
markeveryVal = (50*gran)/1000
x_axis = [i/(float(gran)-1) for i in xrange(gran)]

L_values = [3,4]

plot_unbiased = True
plot_biased = True



phi = (1+sqrt(5))/2
alpha = 2-phi

t_vals = {}
est_val = {}

est_val[8] = {}
est_val[8][0]	=	-1.0859E-06
est_val[8][1]	=	-1.0709E-05
est_val[8][2]	=	-1.0709E-05
est_val[8][3]	=	-1.0709E-05
est_val[8][4]	=	-1.0709E-05
est_val[8][5]	=	-1.0709E-05
est_val[8][6]	=	-1.0709E-05
est_val[8][7]	=	-1.0709E-05
est_val[8][8]	=	-1.0709E-05
est_val[8][9]	=	-1.0709E-05
est_val[8][10]	=	-1.0709E-05
est_val[8][11]	=	-1.0709E-05
est_val[8][12]	=	-1.0709E-05
est_val[8][13]	=	-1.0709E-05
est_val[8][14]	=	-1.0709E-05
est_val[8][15]	=	-1.0709E-05
est_val[8][16]	=	-1.0709E-05
est_val[8][17]	=	-1.0709E-05
est_val[8][18]	=	-1.0709E-05
est_val[8][19]	=	-1.0709E-05
est_val[8][20]	=	-1.0709E-05
est_val[8][21]	=	-1.0709E-05
est_val[8][22]	=	-1.0709E-05
est_val[8][23]	=	-1.0709E-05
est_val[8][24]	=	-1.0709E-05
est_val[8][25]	=	-1.0709E-05
est_val[8][26]	=	-1.0709E-05
est_val[8][27]	=	-1.0709E-05
est_val[8][28]	=	-1.0709E-05
est_val[8][29]	=	-1.0709E-05
est_val[8][30]	=	-1.0709E-05
est_val[8][31]	=	-1.0709E-05
est_val[8][32]	=	-1.0709E-05
est_val[8][33]	=	-1.0709E-05
est_val[8][34]	=	-1.0709E-05
est_val[8][35]	=	-1.0709E-05
est_val[8][36]	=	-1.0709E-05
est_val[8][37]	=	-1.0709E-05
est_val[8][38]	=	-1.0709E-05
est_val[8][39]	=	-1.0709E-05
est_val[8][40]	=	-1.0709E-05
est_val[8][41]	=	-1.0709E-05
est_val[8][42]	=	-1.0709E-05
est_val[8][43]	=	-1.0709E-05
est_val[8][44]	=	-1.0709E-05
est_val[8][45]	=	-1.0709E-05
est_val[8][46]	=	-1.0709E-05
est_val[8][47]	=	-1.0709E-05
est_val[8][48]	=	-1.0709E-05
est_val[8][49]	=	-1.0709E-05
est_val[8][50]	=	-1.0709E-05
est_val[8][51]	=	-1.0709E-05
est_val[8][52]	=	-1.0709E-05
est_val[8][53]	=	-1.0709E-05
est_val[8][54]	=	-1.0709E-05
est_val[8][55]	=	-1.0709E-05
est_val[8][56]	=	-1.0709E-05
est_val[8][57]	=	-1.0709E-05
est_val[8][58]	=	-1.0709E-05
est_val[8][59]	=	-1.0709E-05
est_val[8][60]	=	-1.0709E-05
est_val[8][61]	=	-1.0709E-05
est_val[8][62]	=	-1.0709E-05
est_val[8][63]	=	-1.0709E-05
est_val[8][64]	=	1.9251E-03	
est_val[8][65]	=	5.9247E-03	
est_val[8][66]	=	9.6687E-03	
est_val[8][67]	=	1.3509E-02	
est_val[8][68]	=	1.7270E-02	
est_val[8][69]	=	2.1033E-02	
est_val[8][70]	=	2.4806E-02	
est_val[8][71]	=	2.8475E-02	
est_val[8][72]	=	3.2146E-02	
est_val[8][73]	=	3.5763E-02	
est_val[8][74]	=	3.9402E-02	
est_val[8][75]	=	4.2987E-02	
est_val[8][76]	=	4.6510E-02	
est_val[8][77]	=	5.0059E-02	
est_val[8][78]	=	5.3529E-02	
est_val[8][79]	=	5.7035E-02	
est_val[8][80]	=	6.0449E-02	
est_val[8][81]	=	6.3919E-02	
est_val[8][82]	=	6.7315E-02	
est_val[8][83]	=	7.0667E-02	
est_val[8][84]	=	7.3989E-02	
est_val[8][85]	=	7.7321E-02	
est_val[8][86]	=	8.0598E-02	
est_val[8][87]	=	8.3856E-02	
est_val[8][88]	=	8.7094E-02	
est_val[8][89]	=	9.0347E-02	
est_val[8][90]	=	9.3534E-02	
est_val[8][91]	=	9.6675E-02	
est_val[8][92]	=	9.9795E-02	
est_val[8][93]	=	1.0295E-01	
est_val[8][94]	=	1.0600E-01	
est_val[8][95]	=	1.0908E-01	
est_val[8][96]	=	1.1211E-01	
est_val[8][97]	=	1.1515E-01	
est_val[8][98]	=	1.1815E-01	
est_val[8][99]	=	1.2112E-01	
est_val[8][100]	=	1.2405E-01	
est_val[8][101]	=	1.2699E-01	
est_val[8][102]	=	1.2989E-01	
est_val[8][103]	=	1.3278E-01	
est_val[8][104]	=	1.3561E-01	
est_val[8][105]	=	1.3848E-01	
est_val[8][106]	=	1.4126E-01	
est_val[8][107]	=	1.4406E-01	
est_val[8][108]	=	1.4683E-01	
est_val[8][109]	=	1.4959E-01	
est_val[8][110]	=	1.5232E-01	
est_val[8][111]	=	1.5502E-01	
est_val[8][112]	=	1.5769E-01	
est_val[8][113]	=	1.6036E-01	
est_val[8][114]	=	1.6299E-01	
est_val[8][115]	=	1.6565E-01	
est_val[8][116]	=	1.6823E-01	
est_val[8][117]	=	1.7085E-01	
est_val[8][118]	=	1.7337E-01	
est_val[8][119]	=	1.7591E-01	
est_val[8][120]	=	1.7842E-01	
est_val[8][121]	=	1.8098E-01	
est_val[8][122]	=	1.8341E-01	
est_val[8][123]	=	1.8590E-01	
est_val[8][124]	=	1.8831E-01	
est_val[8][125]	=	1.9078E-01	
est_val[8][126]	=	1.9311E-01	
est_val[8][127]	=	1.9556E-01	
est_val[8][128]	=	1.9791E-01	
est_val[8][129]	=	2.0024E-01	
est_val[8][130]	=	2.0261E-01	
est_val[8][131]	=	2.0491E-01	
est_val[8][132]	=	2.0721E-01	
est_val[8][133]	=	2.0950E-01	
est_val[8][134]	=	2.1178E-01	
est_val[8][135]	=	2.1400E-01	
est_val[8][136]	=	2.1620E-01	
est_val[8][137]	=	2.1844E-01	
est_val[8][138]	=	2.2065E-01	
est_val[8][139]	=	2.2281E-01	
est_val[8][140]	=	2.2496E-01	
est_val[8][141]	=	2.2710E-01	
est_val[8][142]	=	2.2919E-01	
est_val[8][143]	=	2.3134E-01	
est_val[8][144]	=	2.3340E-01	
est_val[8][145]	=	2.3552E-01	
est_val[8][146]	=	2.3754E-01	
est_val[8][147]	=	2.3961E-01	
est_val[8][148]	=	2.4160E-01	
est_val[8][149]	=	2.4363E-01	
est_val[8][150]	=	2.4563E-01	
est_val[8][151]	=	2.4761E-01	
est_val[8][152]	=	2.4957E-01	
est_val[8][153]	=	2.5154E-01	
est_val[8][154]	=	2.5344E-01	
est_val[8][155]	=	2.5537E-01	
est_val[8][156]	=	2.5726E-01	
est_val[8][157]	=	2.5918E-01	
est_val[8][158]	=	2.6103E-01	
est_val[8][159]	=	2.6289E-01	
est_val[8][160]	=	2.6472E-01	
est_val[8][161]	=	2.6658E-01	
est_val[8][162]	=	2.6840E-01	
est_val[8][163]	=	2.7019E-01	
est_val[8][164]	=	2.7196E-01	
est_val[8][165]	=	2.7379E-01	
est_val[8][166]	=	2.7552E-01	
est_val[8][167]	=	2.7726E-01	
est_val[8][168]	=	2.7896E-01	
est_val[8][169]	=	2.8072E-01	
est_val[8][170]	=	2.8241E-01	
est_val[8][171]	=	2.8412E-01	
est_val[8][172]	=	2.8578E-01	
est_val[8][173]	=	2.8750E-01	
est_val[8][174]	=	2.8912E-01	
est_val[8][175]	=	2.9074E-01	
est_val[8][176]	=	2.9237E-01	
est_val[8][177]	=	2.9399E-01	
est_val[8][178]	=	2.9559E-01	
est_val[8][179]	=	2.9719E-01	
est_val[8][180]	=	2.9877E-01	
est_val[8][181]	=	3.0037E-01	
est_val[8][182]	=	3.0186E-01	
est_val[8][183]	=	3.0346E-01	
est_val[8][184]	=	3.0496E-01	
est_val[8][185]	=	3.0654E-01	
est_val[8][186]	=	3.0796E-01	
est_val[8][187]	=	3.0949E-01	
est_val[8][188]	=	3.1096E-01	
est_val[8][189]	=	3.1244E-01	
est_val[8][190]	=	3.1397E-01	
est_val[8][191]	=	3.1532E-01	
est_val[8][192]	=	3.1601E-01	
est_val[8][193]	=	3.1606E-01		
est_val[8][194]	=	3.1606E-01		
est_val[8][195]	=	3.1607E-01		
est_val[8][196]	=	3.1604E-01		
est_val[8][197]	=	3.1607E-01		
est_val[8][198]	=	3.1607E-01		
est_val[8][199]	=	3.1607E-01		
est_val[8][200]	=	3.1607E-01		
est_val[8][201]	=	3.1607E-01		
est_val[8][202]	=	3.1607E-01		
est_val[8][203]	=	3.1607E-01		
est_val[8][204]	=	3.1607E-01		
est_val[8][205]	=	3.1607E-01		
est_val[8][206]	=	3.1607E-01		
est_val[8][207]	=	3.1607E-01		
est_val[8][208]	=	3.1607E-01		
est_val[8][209]	=	3.1607E-01		
est_val[8][210]	=	3.1607E-01		
est_val[8][211]	=	3.1607E-01		
est_val[8][212]	=	3.1607E-01		
est_val[8][213]	=	3.1607E-01		
est_val[8][214]	=	3.1607E-01		
est_val[8][215]	=	3.1607E-01		
est_val[8][216]	=	3.1607E-01		
est_val[8][217]	=	3.1607E-01		
est_val[8][218]	=	3.1606E-01		
est_val[8][219]	=	3.1609E-01		
est_val[8][220]	=	3.1605E-01		
est_val[8][221]	=	3.1606E-01		
est_val[8][222]	=	3.1605E-01		
est_val[8][223]	=	3.1605E-01		
est_val[8][224]	=	3.1610E-01		
est_val[8][225]	=	3.1608E-01		
est_val[8][226]	=	3.1607E-01		
est_val[8][227]	=	3.1603E-01		
est_val[8][228]	=	3.1607E-01		
est_val[8][229]	=	3.1607E-01		
est_val[8][230]	=	3.1603E-01		
est_val[8][231]	=	3.1607E-01		
est_val[8][232]	=	3.1607E-01		
est_val[8][233]	=	3.1607E-01		
est_val[8][234]	=	3.1607E-01		
est_val[8][235]	=	3.1607E-01		
est_val[8][236]	=	3.1607E-01		
est_val[8][237]	=	3.1607E-01		
est_val[8][238]	=	3.1607E-01		
est_val[8][239]	=	3.1607E-01		
est_val[8][240]	=	3.1607E-01		
est_val[8][241]	=	3.1607E-01		
est_val[8][242]	=	3.1607E-01		
est_val[8][243]	=	3.1607E-01		
est_val[8][244]	=	3.1607E-01		
est_val[8][245]	=	3.1607E-01		
est_val[8][246]	=	3.1607E-01		
est_val[8][247]	=	3.1607E-01		
est_val[8][248]	=	3.1586E-01		
est_val[8][249]	=	3.1604E-01		
est_val[8][250]	=	3.1605E-01		
est_val[8][251]	=	3.1604E-01		
est_val[8][252]	=	3.1594E-01		
est_val[8][253]	=	3.1609E-01		
est_val[8][254]	=	3.1606E-01		
est_val[8][255]	=	3.1604E-01      

t_vals[8] = {}
for h in range(2**8):
    t_vals[8][h] = (est_val[8][h]  + (1-est_val[8][2**8-1-h]))/2

############################# Unbiased
if plot_unbiased:
    y_axis_unlimited_PR_1_SR_bit = []
    y_axis_unlimited_PR_2_SR_bit = []
    y_axis_unlimited_PR_3_SR_bit = []
    y_axis_unlimited_PR_4_SR_bit = []

    error_integrals_unbiased = {}

    error_integrals_unbiased['y_axis_unlimited_PR_1_SR_bit'] = 0
    error_integrals_unbiased['y_axis_unlimited_PR_2_SR_bit'] = 0
    error_integrals_unbiased['y_axis_unlimited_PR_3_SR_bit'] = 0
    error_integrals_unbiased['y_axis_unlimited_PR_4_SR_bit'] = 0
    error_integrals_unbiased['RR'] = 0
    error_integrals_unbiased['SD'] = 0
############################# End Unbiased
############################# Biased
if plot_biased:
    y_axis_simple = []
    y_axis_covid = []
    y_axis_linear_sigmoid = []
    y_axis_unlimited_only_1_SR_bit = []
    y_axis_unlimited_only_2_SR_bit = []
    y_axis_unlimited_only_3_SR_bit = []
    y_axis_unlimited_only_4_SR_bit = []
    y_axis_unlimited_only_1_SR_bit_0_0_5_1 = []
    y_axis_unlimited_only_8_SR_new_bit = []
    y_axis_hybrid = []
    y_axis_hybrid_3 = []
    hybrid_weight = 2./3
    hybrid_weight_3 = (1+5**.5)*.5-1
    max_hybrid_error = 0
    max_hybrid_error_3 = 0
    
    y_axis_hybrid_2 = []
    hybrid_weight_2_1 = .68
    hybrid_weight_2_2 = .01#2/3.-hybrid_weight_2_1
    max_hybrid_error_2 = 0
    
    error_integrals_biased = {}
    error_integrals_biased['y_axis_simple'] = 0
    error_integrals_biased['y_axis_covid'] = 0
    error_integrals_biased['y_axis_unlimited_only_1_SR_bit'] = 0
    error_integrals_biased['y_axis_unlimited_only_2_SR_bit'] = 0
    error_integrals_biased['y_axis_unlimited_only_3_SR_bit'] = 0
    error_integrals_biased['y_axis_unlimited_only_4_SR_bit'] = 0
    error_integrals_biased['y_axis_unlimited_only_1_SR_bit_0_0_5_1'] = 0   
    error_integrals_biased['DR'] = 0   
    error_integrals_biased['DR_shifted'] = 0 
############################# End Biased

xPrimes = {}
for x in x_axis:
    ############################# Unbiased
    if plot_unbiased:
        y_axis_unlimited_PR_1_SR_bit_error = 1./12 * (1-4**(-1)) + 2**(-1)*(x % 2**(-1)) - (x % 2**(-1))**2
        y_axis_unlimited_PR_2_SR_bit_error = 1./12 * (1-4**(-2)) + 2**(-2)*(x % 2**(-2)) - (x % 2**(-2))**2
        y_axis_unlimited_PR_3_SR_bit_error = 1./12 * (1-4**(-3)) + 2**(-3)*(x % 2**(-3)) - (x % 2**(-3))**2
        y_axis_unlimited_PR_4_SR_bit_error = 1./12 * (1-4**(-4)) + 2**(-4)*(x % 2**(-4)) - (x % 2**(-4))**2
        
        
        y_axis_unlimited_PR_1_SR_bit.append(y_axis_unlimited_PR_1_SR_bit_error)
        y_axis_unlimited_PR_2_SR_bit.append(y_axis_unlimited_PR_2_SR_bit_error)
        y_axis_unlimited_PR_3_SR_bit.append(y_axis_unlimited_PR_3_SR_bit_error)
        y_axis_unlimited_PR_4_SR_bit.append(y_axis_unlimited_PR_4_SR_bit_error)
        error_integrals_unbiased['y_axis_unlimited_PR_1_SR_bit'] += y_axis_unlimited_PR_1_SR_bit_error
        error_integrals_unbiased['y_axis_unlimited_PR_2_SR_bit'] += y_axis_unlimited_PR_2_SR_bit_error
        error_integrals_unbiased['y_axis_unlimited_PR_3_SR_bit'] += y_axis_unlimited_PR_3_SR_bit_error
        error_integrals_unbiased['y_axis_unlimited_PR_4_SR_bit'] += y_axis_unlimited_PR_4_SR_bit_error
        
        error_integrals_unbiased['RR'] += x*(1-x)
        error_integrals_unbiased['SD'] += 1./12
    
    ############################# End Unbiased
    ############################# Biased
    if plot_biased:
        if (x < 1./3):
            y_axis_unlimited_only_1_SR_bit_error = .5 * (x**2 + (x-1./3)**2)
        elif (x < 2./3):
            y_axis_unlimited_only_1_SR_bit_error = .5 * ((2./3-x)**2 + (x-1./3)**2)
        else:
            y_axis_unlimited_only_1_SR_bit_error = .5 * ((2./3-x)**2 + (x-1)**2)
        y_axis_unlimited_only_1_SR_bit.append(y_axis_unlimited_only_1_SR_bit_error)
        error_integrals_biased['y_axis_unlimited_only_1_SR_bit'] += y_axis_unlimited_only_1_SR_bit_error
        
        #x_shifted = (x + .25) % 1
        #x_est_shifted = 0.25 if x_shifted<1./2 else 0.75
        #DR_shifted_error =  
        
        alpha2 = (15-6*sqrt(3))/(13)#(259. - 140*sqrt(3))/338
        #alpha2 = (5-13**.5)/4.
        #c2 = (1-alpha2)/2
        y_axis_unlimited_only_2_SR_bit_error = 0
        for h in [0,1,2,3]:
            if   (x < (3.-3*alpha2)/6):
                X = 0
            elif (x < (3.-1*alpha2)/6):
                X = (h <= 0)
            elif (x < (3.+1*alpha2)/6):
                X = (h <= 1)
            elif (x < (3.+3*alpha2)/6):
                X = (h <= 2)
            else:
                X = 1
            est = alpha2*h/3. + (1-alpha2)*X
            y_axis_unlimited_only_2_SR_bit_error += 0.25 * (est-x)**2
            
        y_axis_unlimited_only_2_SR_bit.append(y_axis_unlimited_only_2_SR_bit_error)
        error_integrals_biased['y_axis_unlimited_only_2_SR_bit'] += y_axis_unlimited_only_2_SR_bit_error        
        
        
        L = 3
        
        alpha3 = 7./19#-(-1 + 2**L)**2 / (3 + 2**(1 + 2*L))
        #print x, alpha3, (1.-alpha3)/2  
        #exit()
        y_axis_unlimited_only_3_SR_bit_error = 0
        
        for h in [0,1,2,3,4,5,6,7]:
            #if   (x < (1.-alpha3)/2):
            #    X = 0
            #elif (x > (1.+alpha3)/2):
            #    X = 1
            #else:
            if True:
                xPrime = int(floor(((x-(1.-alpha3)/2) * (2**L - 1)/alpha3)))
                xPrimes[xPrime] = min(x, xPrimes.get(xPrime, 9))
                X = (h <= xPrime)
                #print x, xPrime, alpha3, (1.-alpha3)/2  
                #exit()
            est = alpha3*h/(2**L-1) + (1-alpha3)*X
            y_axis_unlimited_only_3_SR_bit_error += 2**-L * (est-x)**2

        y_axis_unlimited_only_3_SR_bit.append(y_axis_unlimited_only_3_SR_bit_error)
        error_integrals_biased['y_axis_unlimited_only_3_SR_bit'] += y_axis_unlimited_only_3_SR_bit_error               
            
        
        L = 4
        
        alpha4 = -15./241 *(-23 + 12*sqrt(2))
        
        #print x, alpha4, (1.-alpha4)/2  
        #exit()
        y_axis_unlimited_only_4_SR_bit_error = 0
        
        for h in xrange(2**L):
            #if   (x < (1.-alpha3)/2):
            #    X = 0
            #elif (x > (1.+alpha3)/2):
            #    X = 1
            #else:
            if True:
                xPrime = int(floor(((x-(1.-alpha4)/2) * (2**L - 1)/alpha4)))
                #xPrimes[xPrime] = x
                X = (h <= xPrime)
                #print x, xPrime, alpha3, (1.-alpha3)/2  
                #exit()
            est = alpha4*h/(2**L-1) + (1-alpha4)*X
            y_axis_unlimited_only_4_SR_bit_error += 2**-L * (est-x)**2            
            
        y_axis_unlimited_only_4_SR_bit.append(y_axis_unlimited_only_4_SR_bit_error)
        error_integrals_biased['y_axis_unlimited_only_4_SR_bit'] += y_axis_unlimited_only_4_SR_bit_error        
        
        if (x < (1-alpha_for_only_1_SR_bit)/2.):
            y_axis_unlimited_only_1_SR_bit_0_0_5_1_error = .5 * (x**2 + (x-alpha_for_only_1_SR_bit)**2)
        elif (x < (1+alpha_for_only_1_SR_bit)/2.):
            y_axis_unlimited_only_1_SR_bit_0_0_5_1_error = .5 * (((1-alpha_for_only_1_SR_bit)-x)**2 + (x-alpha_for_only_1_SR_bit)**2)
        else:
            y_axis_unlimited_only_1_SR_bit_0_0_5_1_error = .5 * (((1-alpha_for_only_1_SR_bit)-x)**2 + (x-1)**2)
        y_axis_unlimited_only_1_SR_bit_0_0_5_1.append(y_axis_unlimited_only_1_SR_bit_0_0_5_1_error)
        error_integrals_biased['y_axis_unlimited_only_1_SR_bit_0_0_5_1'] += y_axis_unlimited_only_1_SR_bit_0_0_5_1_error
        
        hybrid_error = hybrid_weight * y_axis_unlimited_only_3_SR_bit_error + (1-hybrid_weight)*y_axis_unlimited_only_1_SR_bit_0_0_5_1_error
        y_axis_hybrid.append(hybrid_error)
        max_hybrid_error = max(max_hybrid_error, (hybrid_error,x))
        
        hybrid_error_2 = hybrid_weight_2_1 * y_axis_unlimited_only_3_SR_bit_error + hybrid_weight_2_2 * y_axis_unlimited_only_1_SR_bit_error + (1-hybrid_weight_2_1 - hybrid_weight_2_2)*y_axis_unlimited_only_1_SR_bit_0_0_5_1_error
        y_axis_hybrid_2.append(hybrid_error_2)
        max_hybrid_error_2 = max(max_hybrid_error_2, (hybrid_error_2,x))
        
        y_axis_linear_sigmoid_error = 0
        gamma = 1./3
        h_min = .25
        #(h_min,gamma)=.0,.316
        res = 100
        for h in [1./(2*res) + 1./res*i for i in xrange(res)]:
            if x < gamma:
                X = 0
            elif x>1-gamma:
                X = 1
            elif h < h_min:
                X = (x >= gamma)
            elif h > 1-h_min:
                X = (x >= 1-gamma)
            else: #h is in [.25,.75]
                X = (x > (gamma + (h-h_min)*(1-2*gamma)/(1-2*h_min)))
            
            if (X == 0):
                if (h < h_min):
                    est = 0
                elif (h < 1-h_min):
                    est = (h-h_min)*(1-2*gamma)/(1-2*h_min)
                else:
                    est = 1-2*gamma
            elif (X == 1):
                if (h > 1-h_min):
                    est = 1
                elif (h > h_min):
                    est = 1-((1-h)-h_min)*(1-2*gamma)/(1-2*h_min)
                else:
                    est = 1-((1-h_min)-h_min)*(1-2*gamma)/(1-2*h_min)
            y_axis_linear_sigmoid_error += 1./res * (x-est)**2
        
        
        y_axis_linear_sigmoid.append(y_axis_linear_sigmoid_error)
        
        y_axis_unlimited_only_8_SR_new_bit_error = 0
        for h in xrange(2**8):
            X = (x >= t_vals[8][h])
            if (X == 0):
                est = est_val[8][h]
            else:
                est = 1-est_val[8][2**8-1-h]
            
            y_axis_unlimited_only_8_SR_new_bit_error += 2**-8 * (est - x)**2
        
        y_axis_unlimited_only_8_SR_new_bit.append(y_axis_unlimited_only_8_SR_new_bit_error)
        
        
    
        
        y_axis_simple_error = x - x**2 - 3*x*alpha + 3*x**2*alpha + alpha**2/3 + x*alpha**2 - x**2 *alpha**2 
        y_axis_simple.append(y_axis_simple_error)
        error_integrals_biased['y_axis_simple'] += y_axis_simple_error
        
        
        if (x < (1-alpha)/2):
            y_axis_covid_error = x**2 + (phi-2)*x +(5./3 - phi)
        elif (x > (1+alpha)/2):
            y_axis_covid_error = x**2 - phi*x +2./3
        else:
            y_axis_covid_error = (2*phi-3)/(phi-2)*x**2 + (phi-1)*x + (23-15*phi)/12
        y_axis_covid.append(y_axis_covid_error)
        error_integrals_biased['y_axis_covid'] += y_axis_covid_error
        
        error_integrals_biased['DR'] += min((x-1./4)**2, (x-3./4)**2)
        
        hybrid_error_3 = hybrid_weight_3 * y_axis_covid_error + (1-hybrid_weight_3)*y_axis_unlimited_only_1_SR_bit_0_0_5_1_error
        y_axis_hybrid_3.append(hybrid_error_3)
        max_hybrid_error_3 = max(max_hybrid_error_3, (hybrid_error_3,x))      
#...
#ax = plt.figure().gca()
#...

#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
    
#fig, ax = plt.subplots()    #figsize=(10,5)

rows, cols = 2, 2
fig, ax = plt.subplots(rows, cols,
                       sharex='col', 
                       sharey='row',
                       gridspec_kw = {'width_ratios':[30,6], 'top':0.948, 'bottom':0.08, 'left':0.06, 'right':0.996, 'wspace':0.03, 'hspace':0.07}
                       #gridspec_kw = {'wspace':0, 'hspace':0}
                       )
#axins[0][0].plot(x_axis, x_axis)
#exit()

#ax.xaxis.set_major_locator(MaxNLocator(integer=True))
plt.grid()


fig.set_figheight(9)
fig.set_figwidth(19)  
plt.subplots_adjust(left=None, bottom=.2, right=None, top=None, wspace=.55, hspace=None)   

line_colors = dict([
('Subtractive Dithering (Section 5)', 'blue'),
('Randomized Rounding (Section 3.1)', 'red'),
('Unbiased $\ell=1$ (Section 5)', 'saddlebrown'),
('Unbiased $\ell=2$ (Section 5)', 'navy'),
('Unbiased $\ell=8$ (Section 5)', 'purple'),
#
('Subtractive Adaptation (Section 6.2.2)', 'green'),
('Deterministic Rounding (Section 3.2)', 'black'),
('Biased $\ell=1$', 'maroon'),
('Deterministic Edge Rounding $\ell=3$ (Section 6.2.3)', 'grey'),
('Biased $\{0,1/2,1\}$ (Section 6.1)', 'darkorange'),
('Hybrid $\ell=8$', 'tan'),
('Hybrid $\ell\to\infty$', 'steelblue'),
('Linear Sigmoid (Section 6.2.4)', 'red'),
('Optimal Sigmoid 8-bit Approximation (Section 6.2.5)', 'navy'),
])

markers = dict([
('Subtractive Dithering (Section 5)', 'o'),
('Randomized Rounding (Section 3.1)', 'H'),
('Unbiased $\ell=1$ (Section 5)', 's'),
('Unbiased $\ell=2$ (Section 5)', 'D'),
('Unbiased $\ell=8$ (Section 5)', '>'),
#
('Subtractive Adaptation (Section 6.2.2)', '*'),
('Deterministic Rounding (Section 3.2)', 'p'),
('Biased $\ell=1$', '8'),
('Deterministic Edge Rounding $\ell=3$ (Section 6.2.3)', 'v'),
('Biased $\{0,1/2,1\}$ (Section 6.1)', '<'),
('Hybrid $\ell=8$', '^'),
('Hybrid $\ell\to\infty$', 'h'),
('Linear Sigmoid (Section 6.2.4)', 'H'),
('Deterministic', 's'),
('Optimal Sigmoid 8-bit Approximation (Section 6.2.5)', 'D'),
])

marker_sizes = dict([
('Subtractive Dithering (Section 5)', 18),
('Randomized Rounding (Section 3.1)', 22),
('Unbiased $\ell=1$ (Section 5)', 10),
('Unbiased $\ell=2$ (Section 5)', 14),
('Unbiased $\ell=8$ (Section 5)', 14),
#
('Subtractive Adaptation (Section 6.2.2)', 14),
('Deterministic Rounding (Section 3.2)'      , 30),
('Biased $\ell=1$'             , 14),
('Deterministic Edge Rounding $\ell=3$ (Section 6.2.3)'             , 14),
('Biased $\{0,1/2,1\}$ (Section 6.1)'     , 14),
('Hybrid $\ell=8$'             , 14),
('Hybrid $\ell\to\infty$'      , 14),
('Linear Sigmoid (Section 6.2.4)', 18),
('Deterministic', 14),
('Optimal Sigmoid 8-bit Approximation (Section 6.2.5)', 14),
])

line_styles = dict([
('Subtractive Dithering (Section 5)', '-'),
('Randomized Rounding (Section 3.1)', '--'),
('Unbiased $\ell=1$ (Section 5)', '-.'),
('Unbiased $\ell=2$ (Section 5)', '-'),
('Unbiased $\ell=8$ (Section 5)', ':'),
#
('Subtractive Adaptation (Section 6.2.2)', '--'),
('Deterministic Rounding (Section 3.2)'      , '-'),
('Biased $\ell=1$'             , ':'),
('Deterministic Edge Rounding $\ell=3$ (Section 6.2.3)'             , '-.'),
('Biased $\{0,1/2,1\}$ (Section 6.1)'     , '--'),
('Hybrid $\ell=8$'             , '-'),
('Hybrid $\ell\to\infty$'      , ':'),
('Linear Sigmoid (Section 6.2.4)', '--'),
('Deterministic', '-.'),
('Optimal Sigmoid 8-bit Approximation (Section 6.2.5)', '-'),
])

linewidths = dict([
('Subtractive Dithering (Section 5)', 2.0),
('Randomized Rounding (Section 3.1)'  , 2.0),
('Unbiased $\ell=1$ (Section 5)'    , 2.0),
('Unbiased $\ell=2$ (Section 5)'    , 2.0),
('Unbiased $\ell=8$ (Section 5)'    , 2.0),
#
('Linear Sigmoid (Section 6.2.4)'  , 2.0),
('Deterministic'    , 2.0),
('Optimal Sigmoid 8-bit Approximation (Section 6.2.5)'    , 2.0),
#
('Subtractive Adaptation (Section 6.2.2)', 2),
('Deterministic Rounding (Section 3.2)'      , 3),
('Biased $\ell=1$'             , 4),
('Deterministic Edge Rounding $\ell=3$ (Section 6.2.3)'             , 3),
('Biased $\{0,1/2,1\}$ (Section 6.1)'     , 2),
('Hybrid $\ell=8$'             , 4),
('Hybrid $\ell\to\infty$'      , 2),
])
for alg in linewidths:
    linewidths[alg] *= 1.5

alphas = dict([
('Subtractive Dithering (Section 5)', .4),
('Randomized Rounding (Section 3.1)', .4),
('Unbiased $\ell=1$ (Section 5)', 1),
('Unbiased $\ell=2$ (Section 5)', 1),
('Unbiased $\ell=8$ (Section 5)', 1),
#
('Subtractive Adaptation (Section 6.2.2)', 1),
('Deterministic Rounding (Section 3.2)'      , .7),
('Biased $\ell=1$'             , 1),
('Deterministic Edge Rounding $\ell=3$ (Section 6.2.3)'             , 1),
('Biased $\{0,1/2,1\}$ (Section 6.1)'     , 1),
('Hybrid $\ell=8$'             , 1),
('Hybrid $\ell\to\infty$'      , 1),
#
('Linear Sigmoid (Section 6.2.4)', .9),
('Deterministic', 1),
('Optimal Sigmoid 8-bit Approximation (Section 6.2.5)', .5),
])

N = 500

memory_x_axis = True

y_axes_dict = {}

y_axes_dict['Subtractive Dithering (Section 5)'] = [1/12. for x in x_axis]
y_axes_dict['Randomized Rounding (Section 3.1)'  ] = [x*(1-x) for x in x_axis]
y_axes_dict['Unbiased $\ell=1$ (Section 5)'    ] = y_axis_unlimited_PR_1_SR_bit
y_axes_dict['Unbiased $\ell=2$ (Section 5)'    ] = y_axis_unlimited_PR_2_SR_bit
y_axes_dict['Unbiased $\ell=8$ (Section 5)'    ] = [1./12 * (1-4**(-8)) + 2**(-8)*(x % 2**(-8)) - (x % 2**(-8))**2 for x in x_axis]

algs_00 = ['Randomized Rounding (Section 3.1)','Unbiased $\ell=1$ (Section 5)','Unbiased $\ell=2$ (Section 5)','Unbiased $\ell=8$ (Section 5)','Subtractive Dithering (Section 5)']
for alg in algs_00:
    ax[0][0].plot(x_axis, y_axes_dict[alg], color=line_colors[alg], marker=markers[alg], markersize=marker_sizes[alg],linewidth=linewidths[alg],
                linestyle=line_styles[alg], label=alg, alpha = alphas[alg], markevery=[markeveryVal*i for i in xrange(gran/markeveryVal)] + [-1])

##############
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import TransformedBbox, BboxPatch, BboxConnector 
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
import numpy as np


#x = np.linspace(0,6*np.pi)
#y = np.sin(x)
#ax.plot(x,y)
#axins.plot(x,y)
#axins.set_xlim((2*np.pi, 2.5*np.pi))
#axins.set_ylim((0, 1))
#axins = inset_axes(ax[0][0], width=1.3, height=0.9)
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
xmin = .85008-2./512#.85008
xmax = .85008+2./512#.85009
ymin = 0.08333
ymax = 0.08334
zoom_factor =  7550 * .00001/ (xmax-xmin) 
print zoom_factor
#axins = zoomed_inset_axes(ax[0][0], zoom_factor, loc=2,bbox_to_anchor=(2580.0602,920.0601,751.07,751.073)) # zoom-factor: 2.5, location: upper-left
axins = inset_axes(ax[0][0], 3,3 , loc=2,bbox_to_anchor=(2580.0602,920.0601,751.07,751.073)) 
zoomed_x_axis = [xmin + i*(xmax-xmin)/(float(gran)-1) for i in xrange(gran)]
y_axes_zoom_dict = {}
y_axes_zoom_dict['Subtractive Dithering (Section 5)']  = [1./12 for x in zoomed_x_axis]
y_axes_zoom_dict['Unbiased $\ell=8$ (Section 5)'    ] = [1./12 * (1-4**(-8)) + 2**(-8)*(x % 2**(-8)) - (x % 2**(-8))**2 for x in zoomed_x_axis]
print zoomed_x_axis[:10], y_axes_zoom_dict['Unbiased $\ell=8$ (Section 5)'    ][:10]
print min(y_axes_zoom_dict['Unbiased $\ell=8$ (Section 5)'    ]), max(y_axes_zoom_dict['Unbiased $\ell=8$ (Section 5)'    ])
for alg in ['Subtractive Dithering (Section 5)', 'Unbiased $\ell=8$ (Section 5)']:
    axins.plot(zoomed_x_axis, y_axes_zoom_dict[alg], color=line_colors[alg], marker=markers[alg], markersize=marker_sizes[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], label=alg, alpha = alphas[alg], markevery=[gran/2])

x1, x2, y1, y2 = [xmin,xmax,ymin,ymax] # specify the limits

xi = [xmin,xmax]
t11 = ['$0.848$','$0.852$']
axins.set_xticks(xi)
axins.set_xticklabels(t11)

axins.tick_params(labelsize=30)

yi = [0.0833301,.08334]
y11 = ['$0.08333$','$0.08334$']
axins.set_yticks(yi)
axins.set_yticklabels(y11)


axins.set_xlim(x1, x2) # apply the x-limits
axins.set_ylim(y1, y2) # apply the y-limits
# draw a bbox of the region of the inset axes in the parent axes and
# connecting lines between the bbox and the inset axes area
# loc1, loc2 : {1, 2, 3, 4} 
def mark_inset(parent_axes, inset_axes, loc1a=1, loc1b=1, loc2a=2, loc2b=2, **kwargs):
    rect = TransformedBbox(inset_axes.viewLim, parent_axes.transData)

    pp = BboxPatch(rect, fill=False, **kwargs)
    parent_axes.add_patch(pp)

    p1 = BboxConnector(inset_axes.bbox, rect, loc1=loc1a, loc2=loc1b, **kwargs)
    inset_axes.add_patch(p1)
    p1.set_clip_on(False)
    p2 = BboxConnector(inset_axes.bbox, rect, loc1=loc2a, loc2=loc2b, **kwargs)
    inset_axes.add_patch(p2)
    p2.set_clip_on(False)

    return pp, p1, p2

mark_inset(ax[0][0], axins, loc1a=1, loc1b=4, loc2a=2, loc2b=3, fc="none", ec="crimson") 

##############

algs_01 = ['Randomized Rounding (Section 3.1)','Subtractive Dithering (Section 5)','Unbiased $\ell=1$ (Section 5)'] 
y_axes_01_dict = {}
y_axes_01_dict['Subtractive Dithering (Section 5)'] = [1/12., 1/12., 1/12.]
y_axes_01_dict['Randomized Rounding (Section 3.1)'  ] = [x*(1-x) for x in [0,1./2,1]]
y_axes_01_dict['Unbiased $\ell=1$ (Section 5)'    ] = [1/16., 1/16., 1/16.]
for alg in algs_01:   
    MS = 3*marker_sizes[alg] if alg=='Unbiased $\ell=1$ (Section 5)' else 1.6*marker_sizes[alg] if alg=='Randomized Rounding (Section 3.1)' else 2*marker_sizes[alg]
    ax[0][1].plot([0,1./2,1], y_axes_01_dict[alg], color=line_colors[alg], marker=markers[alg], markersize=MS,linewidth=linewidths[alg],
                linestyle='', label=alg.replace('(','\n('), alpha = alphas[alg])              
                
#algs_10 = ['Subtractive Adaptation (Section 6.2.2)','Deterministic Rounding (Section 3.2)','Biased $\ell=1$','Deterministic Edge Rounding $\ell=3$ (Section 6.2.3)',
#            'Biased $\{0,1/2,1\}$ (Section 6.1)','Hybrid $\ell=8$','Hybrid $\ell\to\infty$']

algs_10 = ['Deterministic Rounding (Section 3.2)', 'Subtractive Adaptation (Section 6.2.2)', 'Deterministic Edge Rounding $\ell=3$ (Section 6.2.3)','Linear Sigmoid (Section 6.2.4)','Optimal Sigmoid 8-bit Approximation (Section 6.2.5)']
            
y_axes_10_dict = {}
y_axes_10_dict['Subtractive Adaptation (Section 6.2.2)'] = y_axis_simple
y_axes_10_dict['Deterministic Rounding (Section 3.2)'      ] = [min((.25-x)**2,(.75-x)**2) for x in x_axis]
y_axes_10_dict['Biased $\ell=1$'             ] = y_axis_unlimited_only_1_SR_bit   
y_axes_10_dict['Deterministic Edge Rounding $\ell=3$ (Section 6.2.3)'             ] = y_axis_unlimited_only_3_SR_bit 
y_axes_10_dict['Biased $\{0,1/2,1\}$ (Section 6.1)'     ] = y_axis_unlimited_only_1_SR_bit_0_0_5_1  
y_axes_10_dict['Hybrid $\ell=8$'             ] = [11./16*y_axis_unlimited_only_4_SR_bit[i]+5./16*y_axis_unlimited_only_1_SR_bit_0_0_5_1[i] for i,x in enumerate(x_axis)]   
y_axes_10_dict['Hybrid $\ell\to\infty$'      ] = y_axis_hybrid_3   
y_axes_10_dict['Linear Sigmoid (Section 6.2.4)'      ] = y_axis_linear_sigmoid   
y_axes_10_dict['Optimal Sigmoid 8-bit Approximation (Section 6.2.5)'      ] = y_axis_unlimited_only_8_SR_new_bit






        
for alg in algs_10:   
    ax[1][0].plot(x_axis, y_axes_10_dict[alg], color=line_colors[alg], marker=markers[alg], markersize=(marker_sizes[alg] if alg!='Deterministic Rounding (Section 3.2)' else .69*marker_sizes[alg]),linewidth=linewidths[alg],
                linestyle=line_styles[alg], label=alg, alpha = alphas[alg], markevery=[2] + [markeveryVal*(i+1) for i in xrange(gran/markeveryVal-1)] + [-2])          
#alg='Biased $\{0,1/2,1\}$ (Section 6.1)'                
#ax[1][0].plot([],[], color=line_colors[alg], marker=markers[alg], markersize=marker_sizes[alg] ,linewidth=linewidths[alg],
#                linestyle='', label=alg, alpha = alphas[alg])                 

algs_11 = ['Deterministic Rounding (Section 3.2)', 'Subtractive Adaptation (Section 6.2.2)','Biased $\{0,1/2,1\}$ (Section 6.1)']               
y_axes_11_dict = {}
y_axes_11_dict['Subtractive Adaptation (Section 6.2.2)'] = [y_axes_10_dict['Subtractive Adaptation (Section 6.2.2)'][0] for _ in xrange(3)]
y_axes_11_dict['Deterministic Rounding (Section 3.2)'  ] = [min((.25-x)**2,(.75-x)**2) for x in [0,1./2,1]]
y_axes_11_dict['Biased $\{0,1/2,1\}$ (Section 6.1)'    ] = [3./4-1/2**.5,3./4-1/2**.5,3./4-1/2**.5]
for alg in algs_11: 
    MS = 3*marker_sizes[alg] if alg=='Subtractive Adaptation (Section 6.2.2)' else 2*marker_sizes[alg] if alg=='Biased $\{0,1/2,1\}$ (Section 6.1)' else 1.1*marker_sizes[alg]
    ax[1][1].plot([0,1./2,1], y_axes_11_dict[alg], color=line_colors[alg], marker=markers[alg], markersize=MS,linewidth=linewidths[alg],
                linestyle='', label=alg.replace('(','\n('), alpha = alphas[alg]) 
                

             
                
#ax[0][0].set_xlabel('Sample Size [Packets]', fontsize=65)
ax[0][0].set_ylabel('Variance', fontsize=72)
ax[0][0].set_title('$x\in[0,1]$', fontsize=70, y=1.02)
ax[0][0].grid()
ax[0][0].tick_params(axis='both', which='major', labelsize=62)
#ax[0][0].set_ylim([0,50])
#ax[0][0].set_xlim([80,1000])

ax[0][0].locator_params(axis='x', nbins=5)

#ax[0][1].set_xlabel('Sample Size [Packets]', fontsize=65)
#ax[0][1].set_ylabel('Relative Error [%]', fontsize=72)
ax[0][1].set_title(r'$x\in\{0,1{/}2,1\}$', fontsize=70, y=1.02)
ax[0][1].grid() 
ax[0][1].tick_params(axis='both', which='major', labelsize=62)
#ax[0][1].set_ylim([0,50])
#ax[0][1].set_xlim([80,1000])

ax[0][1].locator_params(axis='x', nbins=5)


########

sketch_x_label = '$x$'
ax[1][0].set_xlabel(sketch_x_label, fontsize=80)
ax[1][0].set_ylabel('Exp. Squared Error', fontsize=72)
#ax[1][0].set_title('Web Search Tail', fontsize=80)
ax[1][0].grid()
ax[1][0].tick_params(axis='both', which='major', labelsize=62)
ax[1][0].set_ylim([0,.0625])
#ax[1][0].set_yscale('log')
#ax[1][0].set_xlim([30,305])

ax[1][0].locator_params(axis='x', nbins=5)

ax[1][1].set_xlabel(sketch_x_label, fontsize=80)
#ax[1][1].set_ylabel('Relative Error [%]', fontsize=72)
#ax[1][1].set_title('Hadoop Tail', fontsize=80)
ax[1][1].grid()
ax[1][1].tick_params(axis='both', which='major', labelsize=62)
#ax[1][1].set_ylim([0,50])
ax[1][1].set_xlim([-.035,1.035])
ax[1][0].set_xlim([-.0035,1.0035])
ax[1][1].set_ylim([-.001,0.0638795])
ax[0][0].set_ylim([-.005,0.255])

ax[1][1].locator_params(axis='x', nbins=3)

plt.sca(ax[1][1])
plt.xticks([0,.5,1], ['$0$', '$1{/}2$', '$1$'])

plt.sca(ax[1][0])
plt.xticks([0,.25,.5,0.75,1], ['$0$', '$0.25$', '$0.5$', '$0.75$', '$1$'])

plt.sca(ax[0][0])
plt.yticks([0,.05,.1,0.15,.2,.25], ['$0$', '$0.05$', '$0.1$', '$0.15$', '$0.2$', '$0.25$'])

plt.sca(ax[1][0])
plt.yticks([0,.01,.02,0.03,.04,.05,.06], ['$0$', '$0.01$', '$0.02$', '$0.03$', '$0.04$', '$0.05$', '$0.06$'])


ax[0][0].legend(fontsize=38, bbox_to_anchor=(.6673,0.9028989), frameon=True, framealpha=.7)  

ax[0][1].legend(fontsize=38, bbox_to_anchor=(1.0023,0.86), frameon=False,markerscale=.5, numpoints=1,handletextpad=0.03, framealpha=.7)  
ax[1][0].legend(fontsize=38, bbox_to_anchor=(.719898623,0.439402345), frameon=True, framealpha=.7)  
ax[1][1].legend(fontsize=38, bbox_to_anchor=(1.0245,0.5), frameon=False,markerscale=.5, numpoints=1,handletextpad=0.03, framealpha=.7)  


ax[1][1].grid()
plt.savefig("latency.pdf")
plt.savefig("latency.png") 

#h,l=ax[0][0].get_legend_handles_labels() # get labels and handles from ax1
#
#ax[0][1].axis('off')
#ax[0][1].legend(h,l, fontsize=40, loc='center', frameon=False)                     # use them to make legend on ax2
#
#h,l=ax[1][0].get_legend_handles_labels() # get labels and handles from ax1
#
#ax[1][1].axis('off')
#ax[1][1].legend(h,l, fontsize=40, loc='center', frameon=False)   

#figLegend = pylab.figure()
#pylab.figlegend(*ax[0][0].get_legend_handles_labels(), fontsize=20, loc = 'upper left', ncol=10)	
#figLegend.savefig("legend.pdf", bbox_inches='tight')	
#figLegend.savefig("legend.png", bbox_inches='tight')	
#pylab.clf()

plt.show()
exit()

==> SigmoidIntuition/plot_biased_intuition.py <==
import matplotlib.pyplot as plt
from math import sqrt, floor
import random
from numpy import arctan,tan

import matplotlib
matplotlib.rc('text', usetex = True)
matplotlib.rc('font', **{'family' : "sans-serif"})
params= {'text.latex.preamble' : [r'\usepackage{amsmath}']}
plt.rcParams.update(params)

line_colors = dict([
('Subtractive', 'green'),
('Linear', 'red'),
('Deterministic', 'saddlebrown'),
('Optimal', 'navy'),
#('Unbiased $\ell=8$', 'purple'),
#
#('Biased Subt. Dithering', 'green'),
('Deterministic Rounding', 'black'),
#('Biased $\ell=1$', 'maroon'),
#('Biased $\ell=3$', 'grey'),
#(r'Biased $\ell\to\infty$', 'tomato'),
#('Biased $\{0,1/2,1\}$', 'darkorange'),
#('Hybrid $\ell=8$', 'tan'),
#(r'Hybrid $\ell\to\infty$', 'steelblue'),
])

markers = dict([
('Subtractive', 'o'),
('Linear', 'H'),
('Deterministic', 's'),
('Optimal', 'D'),
#('Unbiased $\ell=8$', '>'),
#
#('Biased Subt. Dithering', '*'),
('Deterministic Rounding', 'p'),
#('Biased $\ell=1$', '8'),
#('Biased $\ell=3$', 'v'),
#(r'Biased $\ell\to\infty$', 'D'),
#('Biased $\{0,1/2,1\}$', '<'),
#('Hybrid $\ell=8$', '^'),
#(r'Hybrid $\ell\to\infty$', 'h'),
])

markersizes = dict([
('Subtractive', 6),
('Linear', 6),
('Deterministic', 5),
('Optimal', 5),
#('Unbiased $\ell=8$', 14),
##
#('Biased Subt. Dithering', 14),
('Deterministic Rounding'      , 6),
#('Biased $\ell=1$'             , 14),
#('Biased $\ell=3$'             , 17),
#(r'Biased $\ell\to\infty$', 24),
#('Biased $\{0,1/2,1\}$'     , 14),
#('Hybrid $\ell=8$'             , 14),
#(r'Hybrid $\ell\to\infty$'      , 14),
])
for alg in markersizes:
    markersizes[alg] *= 1.5

line_styles = dict([
('Subtractive', '-'),
('Linear', '--'),
('Deterministic', '-.'),
('Optimal', '-'),
#('Unbiased $\ell=8$', ':'),
##
#('Biased Subt. Dithering', '--'),
('Deterministic Rounding'      , '-'),
#('Biased $\ell=1$'             , ':'),
#('Biased $\ell=3$'             , '-.'),
#(r'Biased $\ell\to\infty$', '-'),
#('Biased $\{0,1/2,1\}$'     , '--'),
#('Hybrid $\ell=8$'             , '-'),
#(r'Hybrid $\ell\to\infty$'      , ':'),
])

linewidths = dict([
('Subtractive', 1.0),
('Linear'  , 1.0),
('Deterministic'    , 1.0),
('Optimal'    , 1.0),
#('Unbiased $\ell=8$'    , 2.0),
##
#('Biased Subt. Dithering', 2),
('Deterministic Rounding'      , 1.0),
#('Biased $\ell=1$'             , 4),
#('Biased $\ell=3$'             , 3),
#(r'Biased $\ell\to\infty$', 2),
#('Biased $\{0,1/2,1\}$'     , 2),
#('Hybrid $\ell=8$'             , 4),
#(r'Hybrid $\ell\to\infty$'      , 2),
])

for alg in linewidths:
    linewidths[alg] *= 1.5

alphas = dict([
('Subtractive', .4),
('Linear', .9),
('Deterministic', 1),
('Optimal', .5),
#('Unbiased $\ell=8$', 1),
##
#('Biased Subt. Dithering', 1),
('Deterministic Rounding'      , .7),
#('Biased $\ell=1$'             , 1),
#('Biased $\ell=3$'             , .7),
#(r'Biased $\ell\to\infty$', .4),
#('Biased $\{0,1/2,1\}$'     , 1),
#('Hybrid $\ell=8$'             , 1),
#(r'Hybrid 
])


#fig, ax1 = plt.subplots()
fig, ax = plt.subplots(2,1,sharex='col', figsize=(14*1.35,8*1.35) ,gridspec_kw = {'top':0.9885, 'bottom':0.131439, 'left':0.0612575, 'right':0.9932, 'wspace':0.013, 'hspace':0.0235})
ax1 = ax[0]
# These are in unitless percentages of the figure size. (0,0 is bottom left)


#ax1.plot(range(10), color='red')
#ax2.plot(range(6)[::-1], color='green')


phi = (1+sqrt(5))/2
alpha = 2-phi

t_vals = {}
est_val = {}

est_val[8] = {}
est_val[8][0]	=	-1.0859E-06
est_val[8][1]	=	-1.0709E-05
est_val[8][2]	=	-1.0709E-05
est_val[8][3]	=	-1.0709E-05
est_val[8][4]	=	-1.0709E-05
est_val[8][5]	=	-1.0709E-05
est_val[8][6]	=	-1.0709E-05
est_val[8][7]	=	-1.0709E-05
est_val[8][8]	=	-1.0709E-05
est_val[8][9]	=	-1.0709E-05
est_val[8][10]	=	-1.0709E-05
est_val[8][11]	=	-1.0709E-05
est_val[8][12]	=	-1.0709E-05
est_val[8][13]	=	-1.0709E-05
est_val[8][14]	=	-1.0709E-05
est_val[8][15]	=	-1.0709E-05
est_val[8][16]	=	-1.0709E-05
est_val[8][17]	=	-1.0709E-05
est_val[8][18]	=	-1.0709E-05
est_val[8][19]	=	-1.0709E-05
est_val[8][20]	=	-1.0709E-05
est_val[8][21]	=	-1.0709E-05
est_val[8][22]	=	-1.0709E-05
est_val[8][23]	=	-1.0709E-05
est_val[8][24]	=	-1.0709E-05
est_val[8][25]	=	-1.0709E-05
est_val[8][26]	=	-1.0709E-05
est_val[8][27]	=	-1.0709E-05
est_val[8][28]	=	-1.0709E-05
est_val[8][29]	=	-1.0709E-05
est_val[8][30]	=	-1.0709E-05
est_val[8][31]	=	-1.0709E-05
est_val[8][32]	=	-1.0709E-05
est_val[8][33]	=	-1.0709E-05
est_val[8][34]	=	-1.0709E-05
est_val[8][35]	=	-1.0709E-05
est_val[8][36]	=	-1.0709E-05
est_val[8][37]	=	-1.0709E-05
est_val[8][38]	=	-1.0709E-05
est_val[8][39]	=	-1.0709E-05
est_val[8][40]	=	-1.0709E-05
est_val[8][41]	=	-1.0709E-05
est_val[8][42]	=	-1.0709E-05
est_val[8][43]	=	-1.0709E-05
est_val[8][44]	=	-1.0709E-05
est_val[8][45]	=	-1.0709E-05
est_val[8][46]	=	-1.0709E-05
est_val[8][47]	=	-1.0709E-05
est_val[8][48]	=	-1.0709E-05
est_val[8][49]	=	-1.0709E-05
est_val[8][50]	=	-1.0709E-05
est_val[8][51]	=	-1.0709E-05
est_val[8][52]	=	-1.0709E-05
est_val[8][53]	=	-1.0709E-05
est_val[8][54]	=	-1.0709E-05
est_val[8][55]	=	-1.0709E-05
est_val[8][56]	=	-1.0709E-05
est_val[8][57]	=	-1.0709E-05
est_val[8][58]	=	-1.0709E-05
est_val[8][59]	=	-1.0709E-05
est_val[8][60]	=	-1.0709E-05
est_val[8][61]	=	-1.0709E-05
est_val[8][62]	=	-1.0709E-05
est_val[8][63]	=	-1.0709E-05
est_val[8][64]	=	1.9251E-03	
est_val[8][65]	=	5.9247E-03	
est_val[8][66]	=	9.6687E-03	
est_val[8][67]	=	1.3509E-02	
est_val[8][68]	=	1.7270E-02	
est_val[8][69]	=	2.1033E-02	
est_val[8][70]	=	2.4806E-02	
est_val[8][71]	=	2.8475E-02	
est_val[8][72]	=	3.2146E-02	
est_val[8][73]	=	3.5763E-02	
est_val[8][74]	=	3.9402E-02	
est_val[8][75]	=	4.2987E-02	
est_val[8][76]	=	4.6510E-02	
est_val[8][77]	=	5.0059E-02	
est_val[8][78]	=	5.3529E-02	
est_val[8][79]	=	5.7035E-02	
est_val[8][80]	=	6.0449E-02	
est_val[8][81]	=	6.3919E-02	
est_val[8][82]	=	6.7315E-02	
est_val[8][83]	=	7.0667E-02	
est_val[8][84]	=	7.3989E-02	
est_val[8][85]	=	7.7321E-02	
est_val[8][86]	=	8.0598E-02	
est_val[8][87]	=	8.3856E-02	
est_val[8][88]	=	8.7094E-02	
est_val[8][89]	=	9.0347E-02	
est_val[8][90]	=	9.3534E-02	
est_val[8][91]	=	9.6675E-02	
est_val[8][92]	=	9.9795E-02	
est_val[8][93]	=	1.0295E-01	
est_val[8][94]	=	1.0600E-01	
est_val[8][95]	=	1.0908E-01	
est_val[8][96]	=	1.1211E-01	
est_val[8][97]	=	1.1515E-01	
est_val[8][98]	=	1.1815E-01	
est_val[8][99]	=	1.2112E-01	
est_val[8][100]	=	1.2405E-01	
est_val[8][101]	=	1.2699E-01	
est_val[8][102]	=	1.2989E-01	
est_val[8][103]	=	1.3278E-01	
est_val[8][104]	=	1.3561E-01	
est_val[8][105]	=	1.3848E-01	
est_val[8][106]	=	1.4126E-01	
est_val[8][107]	=	1.4406E-01	
est_val[8][108]	=	1.4683E-01	
est_val[8][109]	=	1.4959E-01	
est_val[8][110]	=	1.5232E-01	
est_val[8][111]	=	1.5502E-01	
est_val[8][112]	=	1.5769E-01	
est_val[8][113]	=	1.6036E-01	
est_val[8][114]	=	1.6299E-01	
est_val[8][115]	=	1.6565E-01	
est_val[8][116]	=	1.6823E-01	
est_val[8][117]	=	1.7085E-01	
est_val[8][118]	=	1.7337E-01	
est_val[8][119]	=	1.7591E-01	
est_val[8][120]	=	1.7842E-01	
est_val[8][121]	=	1.8098E-01	
est_val[8][122]	=	1.8341E-01	
est_val[8][123]	=	1.8590E-01	
est_val[8][124]	=	1.8831E-01	
est_val[8][125]	=	1.9078E-01	
est_val[8][126]	=	1.9311E-01	
est_val[8][127]	=	1.9556E-01	
est_val[8][128]	=	1.9791E-01	
est_val[8][129]	=	2.0024E-01	
est_val[8][130]	=	2.0261E-01	
est_val[8][131]	=	2.0491E-01	
est_val[8][132]	=	2.0721E-01	
est_val[8][133]	=	2.0950E-01	
est_val[8][134]	=	2.1178E-01	
est_val[8][135]	=	2.1400E-01	
est_val[8][136]	=	2.1620E-01	
est_val[8][137]	=	2.1844E-01	
est_val[8][138]	=	2.2065E-01	
est_val[8][139]	=	2.2281E-01	
est_val[8][140]	=	2.2496E-01	
est_val[8][141]	=	2.2710E-01	
est_val[8][142]	=	2.2919E-01	
est_val[8][143]	=	2.3134E-01	
est_val[8][144]	=	2.3340E-01	
est_val[8][145]	=	2.3552E-01	
est_val[8][146]	=	2.3754E-01	
est_val[8][147]	=	2.3961E-01	
est_val[8][148]	=	2.4160E-01	
est_val[8][149]	=	2.4363E-01	
est_val[8][150]	=	2.4563E-01	
est_val[8][151]	=	2.4761E-01	
est_val[8][152]	=	2.4957E-01	
est_val[8][153]	=	2.5154E-01	
est_val[8][154]	=	2.5344E-01	
est_val[8][155]	=	2.5537E-01	
est_val[8][156]	=	2.5726E-01	
est_val[8][157]	=	2.5918E-01	
est_val[8][158]	=	2.6103E-01	
est_val[8][159]	=	2.6289E-01	
est_val[8][160]	=	2.6472E-01	
est_val[8][161]	=	2.6658E-01	
est_val[8][162]	=	2.6840E-01	
est_val[8][163]	=	2.7019E-01	
est_val[8][164]	=	2.7196E-01	
est_val[8][165]	=	2.7379E-01	
est_val[8][166]	=	2.7552E-01	
est_val[8][167]	=	2.7726E-01	
est_val[8][168]	=	2.7896E-01	
est_val[8][169]	=	2.8072E-01	
est_val[8][170]	=	2.8241E-01	
est_val[8][171]	=	2.8412E-01	
est_val[8][172]	=	2.8578E-01	
est_val[8][173]	=	2.8750E-01	
est_val[8][174]	=	2.8912E-01	
est_val[8][175]	=	2.9074E-01	
est_val[8][176]	=	2.9237E-01	
est_val[8][177]	=	2.9399E-01	
est_val[8][178]	=	2.9559E-01	
est_val[8][179]	=	2.9719E-01	
est_val[8][180]	=	2.9877E-01	
est_val[8][181]	=	3.0037E-01	
est_val[8][182]	=	3.0186E-01	
est_val[8][183]	=	3.0346E-01	
est_val[8][184]	=	3.0496E-01	
est_val[8][185]	=	3.0654E-01	
est_val[8][186]	=	3.0796E-01	
est_val[8][187]	=	3.0949E-01	
est_val[8][188]	=	3.1096E-01	
est_val[8][189]	=	3.1244E-01	
est_val[8][190]	=	3.1397E-01	
est_val[8][191]	=	3.1532E-01	
est_val[8][192]	=	3.1601E-01	
est_val[8][193]	=	3.1606E-01		
est_val[8][194]	=	3.1606E-01		
est_val[8][195]	=	3.1607E-01		
est_val[8][196]	=	3.1604E-01		
est_val[8][197]	=	3.1607E-01		
est_val[8][198]	=	3.1607E-01		
est_val[8][199]	=	3.1607E-01		
est_val[8][200]	=	3.1607E-01		
est_val[8][201]	=	3.1607E-01		
est_val[8][202]	=	3.1607E-01		
est_val[8][203]	=	3.1607E-01		
est_val[8][204]	=	3.1607E-01		
est_val[8][205]	=	3.1607E-01		
est_val[8][206]	=	3.1607E-01		
est_val[8][207]	=	3.1607E-01		
est_val[8][208]	=	3.1607E-01		
est_val[8][209]	=	3.1607E-01		
est_val[8][210]	=	3.1607E-01		
est_val[8][211]	=	3.1607E-01		
est_val[8][212]	=	3.1607E-01		
est_val[8][213]	=	3.1607E-01		
est_val[8][214]	=	3.1607E-01		
est_val[8][215]	=	3.1607E-01		
est_val[8][216]	=	3.1607E-01		
est_val[8][217]	=	3.1607E-01		
est_val[8][218]	=	3.1606E-01		
est_val[8][219]	=	3.1609E-01		
est_val[8][220]	=	3.1605E-01		
est_val[8][221]	=	3.1606E-01		
est_val[8][222]	=	3.1605E-01		
est_val[8][223]	=	3.1605E-01		
est_val[8][224]	=	3.1610E-01		
est_val[8][225]	=	3.1608E-01		
est_val[8][226]	=	3.1607E-01		
est_val[8][227]	=	3.1603E-01		
est_val[8][228]	=	3.1607E-01		
est_val[8][229]	=	3.1607E-01		
est_val[8][230]	=	3.1603E-01		
est_val[8][231]	=	3.1607E-01		
est_val[8][232]	=	3.1607E-01		
est_val[8][233]	=	3.1607E-01		
est_val[8][234]	=	3.1607E-01		
est_val[8][235]	=	3.1607E-01		
est_val[8][236]	=	3.1607E-01		
est_val[8][237]	=	3.1607E-01		
est_val[8][238]	=	3.1607E-01		
est_val[8][239]	=	3.1607E-01		
est_val[8][240]	=	3.1607E-01		
est_val[8][241]	=	3.1607E-01		
est_val[8][242]	=	3.1607E-01		
est_val[8][243]	=	3.1607E-01		
est_val[8][244]	=	3.1607E-01		
est_val[8][245]	=	3.1607E-01		
est_val[8][246]	=	3.1607E-01		
est_val[8][247]	=	3.1607E-01		
est_val[8][248]	=	3.1586E-01		
est_val[8][249]	=	3.1604E-01		
est_val[8][250]	=	3.1605E-01		
est_val[8][251]	=	3.1604E-01		
est_val[8][252]	=	3.1594E-01		
est_val[8][253]	=	3.1609E-01		
est_val[8][254]	=	3.1606E-01		
est_val[8][255]	=	3.1604E-01      

t_vals[8] = {}
for h in range(2**8):
    t_vals[8][h] = (est_val[8][h]  + (1-est_val[8][2**8-1-h]))/2


gran = 10000
x_axis = [i/(float(gran)-1) for i in range(gran)]

alg='Deterministic Rounding'
ax1.plot(x_axis, [0.5 for x in x_axis], label='Deterministic Rounding (Section 3.2)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

alg='Subtractive'
ax1.plot(x_axis,x_axis, label='Subtractive Adaptation (Section 5.2.2)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

gamma = (1-alpha)/2
alg='Deterministic'
ax1.plot(x_axis,[gamma + (1-2*gamma)*x for x in x_axis], label='Deterministic Edge Rounding (Section 5.2.3)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

theta = 1./3
alg='Linear'
ax1.plot(x_axis,[theta if x < 1./4 else 1-theta if x>3./4 else theta+ (1-2*theta)*2*(x-1./4) for x in x_axis], label='Linear Sigmoid (Section 5.2.4)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

alg='Optimal'
ax1.plot([1./512 + i/256. for i in range(256)],[t_vals[8][h] for h in range(256)], label='Optimal Sigmoid 8-bit Approximation (Section 5.2.5)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

ax1.set_ylabel('$T(h)$', fontsize=44)



ax1.tick_params(axis='both', which='major', labelsize=44)   
ax1.grid()

left, bottom, width, height = [0.151269525, 0.835042446358256, 0.1265182357232, 0.1265182357232]
ax2 = fig.add_axes([left, bottom, width, height])

alg='Linear'
ax2.plot(x_axis,[0 if x < 1./4 else 0 if x>3./4 else (1-2*theta)*2 for x in x_axis], color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], label='Linear Sigmoid (Section 5.2.4)')
alg='Optimal'
ax2.plot([1./510 + i/255. for i in range(255)],[(t_vals[8][h+1]-t_vals[8][h])*255 for h in range(255)], color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], markevery=0.1, label='Optimal Sigmoid 8-bit Approximation (Section 5.2.5)')


ax1.set_yticks([0,1./3,2./3,1])
ax1.set_yticklabels(['$0$',r'$\frac{1}{3}$',r'$\frac{2}{3}$','$1$'])

ax2.set_xticks([0,.25,.5,.75,1])
ax2.set_yticks([0,1./3,2./3,1])

ax2.set_ylim([-.05,.7])

ax2.set_xticklabels(['$0$',r'$\frac{1}{4}$',r'$\frac{1}{2}$',r'$\frac{3}{4}$','$1$'])
ax2.set_yticklabels(['$0$',r'$\frac{1}{3}$',r'$\frac{2}{3}$','$1$'])

ax[1].set_xticks([0,.25,.5,.75,1])
ax[1].set_yticks([0,1./3,2./3,1])
ax[1].set_xticklabels(['$0$',r'$\frac{1}{4}$',r'$\frac{1}{2}$',r'$\frac{3}{4}$','$1$'])
ax[1].set_yticklabels(['$0$',r'$\frac{1}{3}$',r'$\frac{2}{3}$','$1$'])
ax[1].tick_params(axis='both', which='major', labelsize=40) 
ax[1].grid()

ax2.yaxis.set_label_coords(-0.352975019715, 0.25831375)

for axs in ax.flat:
   axs.label_outer()

#Z = ax2.set_ylabel(r'$\frac{\partial T(h)}{\partial h}$', fontsize=80,rotation='horizontal')
Z = ax2.set_ylabel(r'$\frac{\partial T(h)}{\partial h}$', fontsize=36,rotation='horizontal')
ax2.tick_params(axis='both', which='major', labelsize=24)   
ax2.set_xlabel('$h$', fontsize=30)
#ax2.legend()

alg='Deterministic Rounding'
ax[1].plot(x_axis,[0.25 for x in x_axis], label='Deterministic Rounding (Section 3.2)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

alg='Subtractive'
ax[1].plot(x_axis,[x*alpha for x in x_axis], label='Subtractive Adaptation (Section 6.2.1)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

gamma = (1-alpha)/2
alg='Deterministic'
ax[1].plot(x_axis,[x*alpha for x in x_axis], label='Deterministic Edge Rounding (Section 6.2.2)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

theta = 1./3
alg='Linear'
ax[1].plot(x_axis,[0 if x < 1./4 else 1-2*theta if x>3./4 else (1-2*theta)*2*(x-1./4) for x in x_axis], label='Linear Sigmoid (Section 6.2.3)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

alg='Optimal'
ax[1].plot([1./512 + i/256. for i in range(256)],[est_val[8][h] for h in range(256)], label='Optimal Sigmoid 8-bit Approximation (Section 6.2.4)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

ax[1].set_ylim([-.02,.4])
ax[1].set_xlim([0,1])

ax[1].legend(fontsize=20, loc='upper left')
ax[1].set_xlabel('$h$', fontsize=44)
Z = ax[1].set_ylabel(r'$Z_0(h)$', fontsize=44)


ax[1].annotate(r"Angel: $\widehat x = \begin{cases} Z_0(h) & \mbox{if $X=0$}\\ Z_1(h) & \mbox{Otherwise}\end{cases}$", 
             xy=(.6445, 0.06), 
             fontsize=28,  
             xycoords='data',
             textcoords='offset points',)
ax[0].annotate(r"Buffy: $X = \begin{cases} 1 & \mbox{if $x \ge T(h)$} \\ 0 & \mbox{Otherwise}\end{cases}$", 
             xy=(.645, 0.143), 
             fontsize=28,  
             xycoords='data',
             textcoords='offset points',)
#fig.tight_layout()
plt.show()


==> SigmoidIntuition/plot_expectations.py <==
import matplotlib.pyplot as plt
from math import sqrt, floor
import random
from numpy import arctan,tan

import matplotlib
matplotlib.rc('text', usetex = True)
matplotlib.rc('font', **{'family' : "sans-serif"})
params= {'text.latex.preamble' : [r'\usepackage{amsmath}',r'\usepackage{amsfonts}']}
plt.rcParams.update(params)

# plt.rcParams.update({
#     'font.size': 8,
#     'text.usetex': True,
#     'text.latex.preamble': r'\usepackage{amsfonts}'
# })

line_colors = dict([
('Subtractive', 'green'),
('Linear', 'red'),
('Deterministic', 'saddlebrown'),
('Optimal', 'navy'),
#('Unbiased $\ell=8$', 'purple'),
#
#('Biased Subt. Dithering', 'green'),
('Deterministic Rounding', 'black'),
#('Biased $\ell=1$', 'maroon'),
#('Biased $\ell=3$', 'grey'),
#(r'Biased $\ell\to\infty$', 'tomato'),
#('Biased $\{0,1/2,1\}$', 'darkorange'),
#('Hybrid $\ell=8$', 'tan'),
#(r'Hybrid $\ell\to\infty$', 'steelblue'),
])

markers = dict([
('Subtractive', 'o'),
('Linear', 'H'),
('Deterministic', 's'),
('Optimal', 'D'),
#('Unbiased $\ell=8$', '>'),
#
#('Biased Subt. Dithering', '*'),
('Deterministic Rounding', 'p'),
#('Biased $\ell=1$', '8'),
#('Biased $\ell=3$', 'v'),
#(r'Biased $\ell\to\infty$', 'D'),
#('Biased $\{0,1/2,1\}$', '<'),
#('Hybrid $\ell=8$', '^'),
#(r'Hybrid $\ell\to\infty$', 'h'),
])

markersizes = dict([
('Subtractive', 6),
('Linear', 6),
('Deterministic', 5),
('Optimal', 5),
#('Unbiased $\ell=8$', 14),
##
#('Biased Subt. Dithering', 14),
('Deterministic Rounding'      , 6),
#('Biased $\ell=1$'             , 14),
#('Biased $\ell=3$'             , 17),
#(r'Biased $\ell\to\infty$', 24),
#('Biased $\{0,1/2,1\}$'     , 14),
#('Hybrid $\ell=8$'             , 14),
#(r'Hybrid $\ell\to\infty$'      , 14),
])
for alg in markersizes:
    markersizes[alg] *= 1.5

line_styles = dict([
('Subtractive', '-'),
('Linear', '--'),
('Deterministic', '-.'),
('Optimal', '-'),
#('Unbiased $\ell=8$', ':'),
##
#('Biased Subt. Dithering', '--'),
('Deterministic Rounding'      , '-'),
#('Biased $\ell=1$'             , ':'),
#('Biased $\ell=3$'             , '-.'),
#(r'Biased $\ell\to\infty$', '-'),
#('Biased $\{0,1/2,1\}$'     , '--'),
#('Hybrid $\ell=8$'             , '-'),
#(r'Hybrid $\ell\to\infty$'      , ':'),
])

linewidths = dict([
('Subtractive', 1.0),
('Linear'  , 1.0),
('Deterministic'    , 1.0),
('Optimal'    , 1.0),
#('Unbiased $\ell=8$'    , 2.0),
##
#('Biased Subt. Dithering', 2),
('Deterministic Rounding'      , 1.0),
#('Biased $\ell=1$'             , 4),
#('Biased $\ell=3$'             , 3),
#(r'Biased $\ell\to\infty$', 2),
#('Biased $\{0,1/2,1\}$'     , 2),
#('Hybrid $\ell=8$'             , 4),
#(r'Hybrid $\ell\to\infty$'      , 2),
])

for alg in linewidths:
    linewidths[alg] *= 1.5

alphas = dict([
('Subtractive', .4),
('Linear', .9),
('Deterministic', 1),
('Optimal', .5),
#('Unbiased $\ell=8$', 1),
##
#('Biased Subt. Dithering', 1),
('Deterministic Rounding'      , .7),
#('Biased $\ell=1$'             , 1),
#('Biased $\ell=3$'             , .7),
#(r'Biased $\ell\to\infty$', .4),
#('Biased $\{0,1/2,1\}$'     , 1),
#('Hybrid $\ell=8$'             , 1),
#(r'Hybrid 
])


#fig, ax1 = plt.subplots()
fig, ax = plt.subplots(figsize=(14,5) ,gridspec_kw = {'top':0.9585, 'bottom':0.17301439, 'left':0.075612575, 'right':0.9837932, 'wspace':0.013, 'hspace':0.0235})

# These are in unitless percentages of the figure size. (0,0 is bottom left)


#ax1.plot(range(10), color='red')
#ax2.plot(range(6)[::-1], color='green')


phi = (1+sqrt(5))/2
alpha = 2-phi

t_vals = {}
est_val = {}

est_val[8] = {}
est_val[8][0]	=	-1.0859E-06
est_val[8][1]	=	-1.0709E-05
est_val[8][2]	=	-1.0709E-05
est_val[8][3]	=	-1.0709E-05
est_val[8][4]	=	-1.0709E-05
est_val[8][5]	=	-1.0709E-05
est_val[8][6]	=	-1.0709E-05
est_val[8][7]	=	-1.0709E-05
est_val[8][8]	=	-1.0709E-05
est_val[8][9]	=	-1.0709E-05
est_val[8][10]	=	-1.0709E-05
est_val[8][11]	=	-1.0709E-05
est_val[8][12]	=	-1.0709E-05
est_val[8][13]	=	-1.0709E-05
est_val[8][14]	=	-1.0709E-05
est_val[8][15]	=	-1.0709E-05
est_val[8][16]	=	-1.0709E-05
est_val[8][17]	=	-1.0709E-05
est_val[8][18]	=	-1.0709E-05
est_val[8][19]	=	-1.0709E-05
est_val[8][20]	=	-1.0709E-05
est_val[8][21]	=	-1.0709E-05
est_val[8][22]	=	-1.0709E-05
est_val[8][23]	=	-1.0709E-05
est_val[8][24]	=	-1.0709E-05
est_val[8][25]	=	-1.0709E-05
est_val[8][26]	=	-1.0709E-05
est_val[8][27]	=	-1.0709E-05
est_val[8][28]	=	-1.0709E-05
est_val[8][29]	=	-1.0709E-05
est_val[8][30]	=	-1.0709E-05
est_val[8][31]	=	-1.0709E-05
est_val[8][32]	=	-1.0709E-05
est_val[8][33]	=	-1.0709E-05
est_val[8][34]	=	-1.0709E-05
est_val[8][35]	=	-1.0709E-05
est_val[8][36]	=	-1.0709E-05
est_val[8][37]	=	-1.0709E-05
est_val[8][38]	=	-1.0709E-05
est_val[8][39]	=	-1.0709E-05
est_val[8][40]	=	-1.0709E-05
est_val[8][41]	=	-1.0709E-05
est_val[8][42]	=	-1.0709E-05
est_val[8][43]	=	-1.0709E-05
est_val[8][44]	=	-1.0709E-05
est_val[8][45]	=	-1.0709E-05
est_val[8][46]	=	-1.0709E-05
est_val[8][47]	=	-1.0709E-05
est_val[8][48]	=	-1.0709E-05
est_val[8][49]	=	-1.0709E-05
est_val[8][50]	=	-1.0709E-05
est_val[8][51]	=	-1.0709E-05
est_val[8][52]	=	-1.0709E-05
est_val[8][53]	=	-1.0709E-05
est_val[8][54]	=	-1.0709E-05
est_val[8][55]	=	-1.0709E-05
est_val[8][56]	=	-1.0709E-05
est_val[8][57]	=	-1.0709E-05
est_val[8][58]	=	-1.0709E-05
est_val[8][59]	=	-1.0709E-05
est_val[8][60]	=	-1.0709E-05
est_val[8][61]	=	-1.0709E-05
est_val[8][62]	=	-1.0709E-05
est_val[8][63]	=	-1.0709E-05
est_val[8][64]	=	1.9251E-03	
est_val[8][65]	=	5.9247E-03	
est_val[8][66]	=	9.6687E-03	
est_val[8][67]	=	1.3509E-02	
est_val[8][68]	=	1.7270E-02	
est_val[8][69]	=	2.1033E-02	
est_val[8][70]	=	2.4806E-02	
est_val[8][71]	=	2.8475E-02	
est_val[8][72]	=	3.2146E-02	
est_val[8][73]	=	3.5763E-02	
est_val[8][74]	=	3.9402E-02	
est_val[8][75]	=	4.2987E-02	
est_val[8][76]	=	4.6510E-02	
est_val[8][77]	=	5.0059E-02	
est_val[8][78]	=	5.3529E-02	
est_val[8][79]	=	5.7035E-02	
est_val[8][80]	=	6.0449E-02	
est_val[8][81]	=	6.3919E-02	
est_val[8][82]	=	6.7315E-02	
est_val[8][83]	=	7.0667E-02	
est_val[8][84]	=	7.3989E-02	
est_val[8][85]	=	7.7321E-02	
est_val[8][86]	=	8.0598E-02	
est_val[8][87]	=	8.3856E-02	
est_val[8][88]	=	8.7094E-02	
est_val[8][89]	=	9.0347E-02	
est_val[8][90]	=	9.3534E-02	
est_val[8][91]	=	9.6675E-02	
est_val[8][92]	=	9.9795E-02	
est_val[8][93]	=	1.0295E-01	
est_val[8][94]	=	1.0600E-01	
est_val[8][95]	=	1.0908E-01	
est_val[8][96]	=	1.1211E-01	
est_val[8][97]	=	1.1515E-01	
est_val[8][98]	=	1.1815E-01	
est_val[8][99]	=	1.2112E-01	
est_val[8][100]	=	1.2405E-01	
est_val[8][101]	=	1.2699E-01	
est_val[8][102]	=	1.2989E-01	
est_val[8][103]	=	1.3278E-01	
est_val[8][104]	=	1.3561E-01	
est_val[8][105]	=	1.3848E-01	
est_val[8][106]	=	1.4126E-01	
est_val[8][107]	=	1.4406E-01	
est_val[8][108]	=	1.4683E-01	
est_val[8][109]	=	1.4959E-01	
est_val[8][110]	=	1.5232E-01	
est_val[8][111]	=	1.5502E-01	
est_val[8][112]	=	1.5769E-01	
est_val[8][113]	=	1.6036E-01	
est_val[8][114]	=	1.6299E-01	
est_val[8][115]	=	1.6565E-01	
est_val[8][116]	=	1.6823E-01	
est_val[8][117]	=	1.7085E-01	
est_val[8][118]	=	1.7337E-01	
est_val[8][119]	=	1.7591E-01	
est_val[8][120]	=	1.7842E-01	
est_val[8][121]	=	1.8098E-01	
est_val[8][122]	=	1.8341E-01	
est_val[8][123]	=	1.8590E-01	
est_val[8][124]	=	1.8831E-01	
est_val[8][125]	=	1.9078E-01	
est_val[8][126]	=	1.9311E-01	
est_val[8][127]	=	1.9556E-01	
est_val[8][128]	=	1.9791E-01	
est_val[8][129]	=	2.0024E-01	
est_val[8][130]	=	2.0261E-01	
est_val[8][131]	=	2.0491E-01	
est_val[8][132]	=	2.0721E-01	
est_val[8][133]	=	2.0950E-01	
est_val[8][134]	=	2.1178E-01	
est_val[8][135]	=	2.1400E-01	
est_val[8][136]	=	2.1620E-01	
est_val[8][137]	=	2.1844E-01	
est_val[8][138]	=	2.2065E-01	
est_val[8][139]	=	2.2281E-01	
est_val[8][140]	=	2.2496E-01	
est_val[8][141]	=	2.2710E-01	
est_val[8][142]	=	2.2919E-01	
est_val[8][143]	=	2.3134E-01	
est_val[8][144]	=	2.3340E-01	
est_val[8][145]	=	2.3552E-01	
est_val[8][146]	=	2.3754E-01	
est_val[8][147]	=	2.3961E-01	
est_val[8][148]	=	2.4160E-01	
est_val[8][149]	=	2.4363E-01	
est_val[8][150]	=	2.4563E-01	
est_val[8][151]	=	2.4761E-01	
est_val[8][152]	=	2.4957E-01	
est_val[8][153]	=	2.5154E-01	
est_val[8][154]	=	2.5344E-01	
est_val[8][155]	=	2.5537E-01	
est_val[8][156]	=	2.5726E-01	
est_val[8][157]	=	2.5918E-01	
est_val[8][158]	=	2.6103E-01	
est_val[8][159]	=	2.6289E-01	
est_val[8][160]	=	2.6472E-01	
est_val[8][161]	=	2.6658E-01	
est_val[8][162]	=	2.6840E-01	
est_val[8][163]	=	2.7019E-01	
est_val[8][164]	=	2.7196E-01	
est_val[8][165]	=	2.7379E-01	
est_val[8][166]	=	2.7552E-01	
est_val[8][167]	=	2.7726E-01	
est_val[8][168]	=	2.7896E-01	
est_val[8][169]	=	2.8072E-01	
est_val[8][170]	=	2.8241E-01	
est_val[8][171]	=	2.8412E-01	
est_val[8][172]	=	2.8578E-01	
est_val[8][173]	=	2.8750E-01	
est_val[8][174]	=	2.8912E-01	
est_val[8][175]	=	2.9074E-01	
est_val[8][176]	=	2.9237E-01	
est_val[8][177]	=	2.9399E-01	
est_val[8][178]	=	2.9559E-01	
est_val[8][179]	=	2.9719E-01	
est_val[8][180]	=	2.9877E-01	
est_val[8][181]	=	3.0037E-01	
est_val[8][182]	=	3.0186E-01	
est_val[8][183]	=	3.0346E-01	
est_val[8][184]	=	3.0496E-01	
est_val[8][185]	=	3.0654E-01	
est_val[8][186]	=	3.0796E-01	
est_val[8][187]	=	3.0949E-01	
est_val[8][188]	=	3.1096E-01	
est_val[8][189]	=	3.1244E-01	
est_val[8][190]	=	3.1397E-01	
est_val[8][191]	=	3.1532E-01	
est_val[8][192]	=	3.1601E-01	
est_val[8][193]	=	3.1606E-01		
est_val[8][194]	=	3.1606E-01		
est_val[8][195]	=	3.1607E-01		
est_val[8][196]	=	3.1604E-01		
est_val[8][197]	=	3.1607E-01		
est_val[8][198]	=	3.1607E-01		
est_val[8][199]	=	3.1607E-01		
est_val[8][200]	=	3.1607E-01		
est_val[8][201]	=	3.1607E-01		
est_val[8][202]	=	3.1607E-01		
est_val[8][203]	=	3.1607E-01		
est_val[8][204]	=	3.1607E-01		
est_val[8][205]	=	3.1607E-01		
est_val[8][206]	=	3.1607E-01		
est_val[8][207]	=	3.1607E-01		
est_val[8][208]	=	3.1607E-01		
est_val[8][209]	=	3.1607E-01		
est_val[8][210]	=	3.1607E-01		
est_val[8][211]	=	3.1607E-01		
est_val[8][212]	=	3.1607E-01		
est_val[8][213]	=	3.1607E-01		
est_val[8][214]	=	3.1607E-01		
est_val[8][215]	=	3.1607E-01		
est_val[8][216]	=	3.1607E-01		
est_val[8][217]	=	3.1607E-01		
est_val[8][218]	=	3.1606E-01		
est_val[8][219]	=	3.1609E-01		
est_val[8][220]	=	3.1605E-01		
est_val[8][221]	=	3.1606E-01		
est_val[8][222]	=	3.1605E-01		
est_val[8][223]	=	3.1605E-01		
est_val[8][224]	=	3.1610E-01		
est_val[8][225]	=	3.1608E-01		
est_val[8][226]	=	3.1607E-01		
est_val[8][227]	=	3.1603E-01		
est_val[8][228]	=	3.1607E-01		
est_val[8][229]	=	3.1607E-01		
est_val[8][230]	=	3.1603E-01		
est_val[8][231]	=	3.1607E-01		
est_val[8][232]	=	3.1607E-01		
est_val[8][233]	=	3.1607E-01		
est_val[8][234]	=	3.1607E-01		
est_val[8][235]	=	3.1607E-01		
est_val[8][236]	=	3.1607E-01		
est_val[8][237]	=	3.1607E-01		
est_val[8][238]	=	3.1607E-01		
est_val[8][239]	=	3.1607E-01		
est_val[8][240]	=	3.1607E-01		
est_val[8][241]	=	3.1607E-01		
est_val[8][242]	=	3.1607E-01		
est_val[8][243]	=	3.1607E-01		
est_val[8][244]	=	3.1607E-01		
est_val[8][245]	=	3.1607E-01		
est_val[8][246]	=	3.1607E-01		
est_val[8][247]	=	3.1607E-01		
est_val[8][248]	=	3.1586E-01		
est_val[8][249]	=	3.1604E-01		
est_val[8][250]	=	3.1605E-01		
est_val[8][251]	=	3.1604E-01		
est_val[8][252]	=	3.1594E-01		
est_val[8][253]	=	3.1609E-01		
est_val[8][254]	=	3.1606E-01		
est_val[8][255]	=	3.1604E-01      

t_vals[8] = {}
for h in range(2**8):
    t_vals[8][h] = (est_val[8][h]  + (1-est_val[8][2**8-1-h]))/2


gran = 10000
x_axis = [i/(float(gran)-1) for i in range(gran)]

alg='Deterministic Rounding'
ax.plot(x_axis,[0.25 if x<0.5 else 0.75 for x in x_axis], label='Deterministic Rounding (Section 3.2)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

alg='Subtractive'
ax.plot(x_axis,[alpha/2 + (1-alpha)*x for x in x_axis], label='Subtractive Adaptation (Section 6.2.1)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)


alg='Deterministic'
ax.plot(x_axis,[alpha/2 + (1-alpha)* (0 if x<(1-alpha)/2 else 1 if x > (1+alpha)/2 else (x-(1-alpha)/2)/(alpha)) for x in x_axis], label='Deterministic Edge Rounding (Section 6.2.2)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

alpha = 1./3
h_0 = 1./4

#    \mathbb E[\widehat x] &=
#    \begin{cases}
#    1/2 - \alpha & \mbox{if $x < \alpha$}\\
#    1/2-\alpha+2\alpha\parentheses{\frac{(1-2h_0)(x - \alpha)}{1-2\alpha} +h_0} & \mbox{if $x\in[\alpha,1-\alpha]$}\\
#    1/2 + \alpha & \mbox{otherwise}
#    \end{cases}.
alg='Linear'
ax.plot(x_axis,[1./2 - alpha if x < alpha else 1./2+alpha if x>1-alpha else 1./2-alpha+2*alpha*(((1-2*h_0)*(x - alpha))/(1-2*alpha) +h_0) for x in x_axis], label='Linear Sigmoid (Section 6.2.3)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

h = 137
x = 0.1
#print (x > t_vals[8][h]) ? 1-est_val[8][255-h] : est_val[8][h]
alg='Optimal'
ax.plot(x_axis,[sum([(1-est_val[8][255-h] if (x > t_vals[8][h]) else est_val[8][h]) for h in range(256)])/256. for x in x_axis], label='Optimal Sigmoid 8-bit Approximation (Section 6.2.4)', color=line_colors[alg],linewidth=2*linewidths[alg],
                linestyle=line_styles[alg], alpha = alphas[alg], marker=markers[alg], markersize=markersizes[alg], markevery=0.1)

#ax.set_ylim([-.02,.4])
ax.set_xlim([0,1])
ax.set_ylim([0,1])

ax.legend(fontsize=18, loc='upper left')
ax.set_xlabel(r'$x$', fontsize=32)
Z = ax.set_ylabel(r'$\mathbb{E} [\widehat x]$', fontsize=32)

ax.tick_params(axis='both', which='major', labelsize=28) 


#ax.annotate(r"Angel: $\widehat x = \begin{cases}\widehat x(h) | X=0 & \mbox{if $X=0$}\\1-\widehat x(1-h) | X=0 & \mbox{Otherwise}\end{cases}$", 
#             xy=(.445, 0.06), 
#             fontsize=28,  
#             xycoords='data',
#             textcoords='offset points',)
#ax.annotate(r"Buffy: $X = \begin{cases} 1 & \mbox{if $x \ge T(h)$} \\ 0 & \mbox{Otherwise}\end{cases}$", 
#             xy=(.45, 0.143), 
#             fontsize=28,  
#             xycoords='data',
#             textcoords='offset points',)
#fig.tight_layout()
plt.grid()
plt.show()

